Tail variation and separation in reference-ratio categorical regression

In categorical regression, separation is often taken to rule out a finite maximum likelihood estimator and overlap to guarantee one, regardless of the link. We show that this reading fails for a very general class of reference-ratio models, which extend a binary link to nominal responses through the odds transform of its distribution function. These models have a score-transformed softmax representation. Existence depends jointly on the separation geometry and the tail variation of the odds transform. In fixed-reference models with the rapidly varying logit, probit and complementary log-log links, complete separation precludes a finite maximizer and overlap ensures one. Among these links, only logit guarantees nonexistence under quasi-complete separation. Regularly varying transforms, including the odds transforms of the Cauchit and Student t links, introduce an intermediate plateau regime in which pairwise separation geometry is nondecisive in both directions. In this regime, completely separated data may admit a finite maximizer outside the separating cone, while data exhibiting overlap may fail to have any finite maximizer. Furthermore, we prove that the multinomial logit is the unique globally concave member of the full normalized-coordinate reference-ratio family. This global concavity implies exponential tail sensitivity, and heavy-tailed links gain robustness to separation only by departing from the globally concave exponential-family class.

==> anc/polyref.R <==
library(ggplot2)
library(dplyr)
library(tidyr)
library(patchwork)

# ============================================================
# Shared model, link and numerical helpers
# ============================================================

ALL_LINKS <- c("logit", "probit", "cloglog", "cauchit")

MODEL_LABELS <- c(
  logit = "Logit (Rapid)",
  probit = "Probit (Rapid)",
  cloglog = "Complementary log-log (Rapid)",
  cauchit = "Cauchit (Regular)"
)

MODEL_COLORS <- c(
  "Logit (Rapid)" = "#D55E00",
  "Probit (Rapid)" = "#009E73",
  "Complementary log-log (Rapid)" = "#CC79A7",
  "Cauchit (Regular)" = "#0072B2"
)

restore_dim <- function(x, template) {
  dim(x) <- dim(template)
  x
}

log_expm1_positive <- function(x) {
  # Stable evaluation of log(exp(x) - 1) for x >= 0.
  out <- numeric(length(x))
  large <- x > 50

  out[large] <- x[large] + log1p(-exp(-x[large]))
  out[!large] <- log(expm1(x[!large]))

  restore_dim(out, x)
}

log_tau <- function(eta, link = ALL_LINKS) {
  link <- match.arg(link)

  if (link == "logit") {
    return(eta)
  }

  if (link == "probit") {
    out <-
      pnorm(eta, log.p = TRUE) -
      pnorm(eta, lower.tail = FALSE, log.p = TRUE)
    return(restore_dim(out, eta))
  }

  if (link == "cloglog") {
    # Centered complementary log-log odds:
    # tau(s) = exp{(log 2) exp(s)} - 1.
    x <- log(2) * exp(eta)
    return(restore_dim(log_expm1_positive(x), eta))
  }

  F_eta <- 0.5 + atan(eta) / pi
  F_eta <- pmin(pmax(F_eta, 1e-300), 1 - 1e-15)
  out <- log(F_eta) - log1p(-F_eta)
  restore_dim(out, eta)
}

make_model <- function(Z, y, title = "") {
  stopifnot(length(dim(Z)) == 3L)

  n <- dim(Z)[1]
  J <- dim(Z)[2]
  p <- dim(Z)[3]

  if (length(y) != n) {
    stop("The response vector must have one entry per observation.")
  }
  if (any(y < 1L | y > J)) {
    stop("Response categories must lie in 1,...,J.")
  }

  list(
    Z = Z,
    y = as.integer(y),
    n = n,
    J = J,
    p = p,
    title = title
  )
}

make_fixed_reference_model <- function(moving_scores, y, title = "") {
  if (!is.list(moving_scores) || length(moving_scores) < 1L) {
    stop("moving_scores must be a nonempty list of design matrices.")
  }

  n <- nrow(moving_scores[[1]])
  p <- ncol(moving_scores[[1]])
  J <- length(moving_scores) + 1L

  valid <- vapply(
    moving_scores,
    function(z) is.matrix(z) && nrow(z) == n && ncol(z) == p,
    logical(1)
  )
  if (!all(valid)) {
    stop("All moving-category design matrices must have the same dimensions.")
  }

  Z <- array(0, dim = c(n, J, p))
  for (j in seq_along(moving_scores)) {
    Z[, j, ] <- moving_scores[[j]]
  }

  make_model(Z, y, title)
}

linear_predictors <- function(beta, model) {
  beta <- as.numeric(beta)
  if (length(beta) != model$p) {
    stop("beta has the wrong length.")
  }

  Z_matrix <- matrix(
    model$Z,
    nrow = model$n * model$J,
    ncol = model$p
  )

  matrix(
    drop(Z_matrix %*% beta),
    nrow = model$n,
    ncol = model$J
  )
}

loglik_model <- function(beta, model, link = ALL_LINKS) {
  link <- match.arg(link)

  eta <- linear_predictors(beta, model)
  lambda <- log_tau(eta, link)

  observed <- lambda[cbind(seq_len(model$n), model$y)]
  row_max <- apply(lambda, 1L, max)

  sum(
    observed -
      row_max -
      log(rowSums(exp(lambda - row_max)))
  )
}

build_structure_matrix <- function(model) {
  rows <- vector("list", model$n * (model$J - 1L))
  r <- 0L

  for (i in seq_len(model$n)) {
    for (k in seq_len(model$J)) {
      if (k != model$y[i]) {
        r <- r + 1L
        rows[[r]] <-
          model$Z[i, model$y[i], ] -
          model$Z[i, k, ]
      }
    }
  }

  do.call(rbind, rows)
}

fit_multistart <- function(
    model,
    link,
    starts,
    method = "BFGS",
    maxit = 5000L,
    reltol = 1e-10
) {
  link <- match.arg(link, ALL_LINKS)
  starts <- as.matrix(starts)

  if (ncol(starts) != model$p) {
    stop("Each optimizer start must have model$p entries.")
  }

  objective <- function(beta) -loglik_model(beta, model, link)

  fits <- lapply(seq_len(nrow(starts)), function(i) {
    tryCatch(
      optim(
        par = starts[i, ],
        fn = objective,
        method = method,
        control = list(maxit = maxit, reltol = reltol)
      ),
      error = function(e) NULL
    )
  })

  valid <- vapply(
    fits,
    function(fit) !is.null(fit) && is.finite(fit$value),
    logical(1)
  )

  if (!any(valid)) {
    stop("All optimization runs failed.")
  }

  fits <- fits[valid]
  values <- vapply(fits, function(fit) fit$value, numeric(1))
  best <- fits[[which.min(values)]]

  hessian <- tryCatch(
    optimHess(best$par, objective),
    error = function(e) NULL
  )

  list(
    par = best$par,
    loglik = -best$value,
    likelihood = exp(-best$value),
    convergence = best$convergence,
    hessian_eigen = if (is.null(hessian)) {
      NA_real_
    } else {
      eigen(hessian, symmetric = TRUE, only.values = TRUE)$values
    },
    all_loglik = -values,
    raw_fit = best
  )
}

# ============================================================
# Shared path-profile helpers
# ============================================================

make_path <- function(direction, label, line_type = "solid", start = NULL) {
  list(
    direction = as.numeric(direction),
    label = label,
    line_type = line_type,
    start = start
  )
}

build_path_profiles <- function(
    model,
    paths,
    t_grid,
    links = c("logit", "cauchit")
) {
  links <- match.arg(links, ALL_LINKS, several.ok = TRUE)

  path_frames <- lapply(paths, function(path) {
    start <- path$start
    if (is.null(start)) {
      start <- rep(0, model$p)
    }

    if (length(start) != model$p ||
        length(path$direction) != model$p) {
      stop("Path starts and directions must have model$p entries.")
    }

    values <- data.frame(t = t_grid)

    for (link in links) {
      values[[link]] <- vapply(
        t_grid,
        function(t) {
          beta <- start + t * path$direction
          loglik_model(beta, model, link)
        },
        numeric(1)
      )
    }

    values$PathLabel <- path$label
    values$LineType <- path$line_type
    values
  })

  bind_rows(path_frames) %>%
    pivot_longer(
      cols = all_of(links),
      names_to = "Link",
      values_to = "LogLik"
    ) %>%
    mutate(
      Model = factor(
        unname(MODEL_LABELS[Link]),
        levels = unname(MODEL_LABELS[links])
      )
    )
}

# ============================================================
# Shared surface and nuisance-profiling helpers
# ============================================================

profile_loglik_at <- function(
    theta,
    model,
    link,
    plot_idx,
    nuisance_start_builder = NULL,
    maxit = 1000L,
    reltol = 1e-9
) {
  link <- match.arg(link, ALL_LINKS)
  p <- model$p
  plot_idx <- as.integer(plot_idx)
  nuisance_idx <- setdiff(seq_len(p), plot_idx)

  if (length(theta) != length(plot_idx)) {
    stop("theta must have one entry per plotted parameter.")
  }

  beta_template <- numeric(p)
  beta_template[plot_idx] <- theta

  if (length(nuisance_idx) == 0L) {
    return(loglik_model(beta_template, model, link))
  }

  starts <- if (is.null(nuisance_start_builder)) {
    matrix(0, nrow = 1L, ncol = length(nuisance_idx))
  } else {
    nuisance_start_builder(theta, link)
  }

  starts <- unique(as.matrix(starts))

  if (ncol(starts) != length(nuisance_idx)) {
    stop("Nuisance starts have the wrong number of columns.")
  }

  objective <- function(alpha) {
    beta <- beta_template
    beta[nuisance_idx] <- alpha
    -loglik_model(beta, model, link)
  }

  values <- vapply(seq_len(nrow(starts)), function(i) {
    fit <- tryCatch(
      optim(
        par = starts[i, ],
        fn = objective,
        method = "BFGS",
        control = list(maxit = maxit, reltol = reltol)
      ),
      error = function(e) NULL
    )

    if (is.null(fit) || !is.finite(fit$value)) {
      -Inf
    } else {
      -fit$value
    }
  }, numeric(1))

  max(values)
}

build_surface_data <- function(
    model,
    plot_idx,
    x_grid,
    y_grid,
    links = c("logit", "cauchit"),
    nuisance_start_builder = NULL,
    reference_loglik = NULL
) {
  links <- match.arg(links, ALL_LINKS, several.ok = TRUE)
  grid <- expand.grid(x = x_grid, y = y_grid)

  for (link in links) {
    grid[[paste0(link, "_raw")]] <- vapply(
      seq_len(nrow(grid)),
      function(i) {
        profile_loglik_at(
          theta = c(grid$x[i], grid$y[i]),
          model = model,
          link = link,
          plot_idx = plot_idx,
          nuisance_start_builder = nuisance_start_builder
        )
      },
      numeric(1)
    )
  }

  for (link in links) {
    raw_name <- paste0(link, "_raw")
    rel_name <- paste0(link, "_relative")

    ref <- NA_real_
    if (!is.null(reference_loglik) &&
        link %in% names(reference_loglik)) {
      ref <- reference_loglik[[link]]
    }
    if (!is.finite(ref)) {
      ref <- max(grid[[raw_name]], na.rm = TRUE)
    }

    grid[[rel_name]] <- pmin(grid[[raw_name]] - ref, 0)
  }

  grid %>%
    select(x, y, ends_with("_relative")) %>%
    pivot_longer(
      cols = ends_with("_relative"),
      names_to = "Link",
      values_to = "RelativeLogLik"
    ) %>%
    mutate(
      Link = sub("_relative$", "", Link),
      Model = factor(
        unname(MODEL_LABELS[Link]),
        levels = unname(MODEL_LABELS[links])
      )
    )
}

# ============================================================
# Shared plotting helpers
# ============================================================

plot_path_profiles <- function(
    profile_data,
    title,
    x_label = "t",
    facet_scales = "free_y",
    horizontal_lines = NULL
) {
  p <- ggplot(
    profile_data,
    aes(x = t, y = LogLik, color = Model, linetype = LineType)
  )

  if (!is.null(horizontal_lines)) {
    p <- p + geom_hline(
      data = horizontal_lines,
      aes(yintercept = yintercept),
      inherit.aes = FALSE,
      linetype = "dotted",
      color = "grey35"
    )
  }

  p +
    geom_line(linewidth = 1.05) +
    facet_wrap(~PathLabel, scales = facet_scales) +
    scale_color_manual(values = MODEL_COLORS) +
    scale_linetype_identity() +
    labs(
      title = title,
      x = x_label,
      y = "Log likelihood"
    ) +
    theme_bw(base_size = 11) +
    theme(
      legend.position = "right",
      strip.text = element_text(face = "bold", size = 11)
    )
}

plot_profile_surface <- function(
    surface_data,
    title,
    subtitle,
    x_label,
    y_label,
    breaks,
    points = NULL,
    extra_layers = list()
) {
  p <- ggplot(surface_data, aes(x = x, y = y)) +
    geom_contour_filled(
      aes(z = RelativeLogLik),
      breaks = breaks
    )

  for (layer in extra_layers) {
    p <- p + layer
  }

  if (!is.null(points)) {
    p <- p +
      geom_point(
        data = points,
        aes(x = x, y = y, shape = Type, color = Type),
        inherit.aes = FALSE,
        size = 3.5,
        stroke = 1.2
      ) +
      scale_shape_manual(
        values = c("Start (0,0)" = 16, "Finite Max" = 18)
      ) +
      scale_color_manual(
        values = c("Start (0,0)" = "grey20", "Finite Max" = "cyan4")
      )
  }

  p +
    facet_wrap(~Model, nrow = 1) +
    coord_cartesian(expand = FALSE) +
    scale_fill_viridis_d(
      option = "magma",
      name = "Relative\nlog likelihood"
    ) +
    labs(
      title = title,
      subtitle = subtitle,
      x = x_label,
      y = y_label
    ) +
    theme_bw(base_size = 11) +
    theme(strip.text = element_text(face = "bold", size = 11))
}

# ============================================================
# Example 1 (Section 5): synthetic fixed-reference J = 3 model
# ============================================================

z1_synthetic <- rbind(
  c(6 / 5, 0),
  matrix(rep(c(2, 0), 6), ncol = 2, byrow = TRUE),
  c(1 / 20, 1)
)

z2_synthetic <- rbind(
  c(1 / 5, 0),
  matrix(rep(c(1, 3), 6), ncol = 2, byrow = TRUE),
  c(1 / 20, 0)
)

synthetic_model <- make_fixed_reference_model(
  moving_scores = list(z1_synthetic, z2_synthetic),
  y = rep(1L, nrow(z1_synthetic)),
  title = paste(
    "Intermediate plateau regime for a regularly varying link",
    "in a fixed-reference J = 3 example"
  )
)

synthetic_starts <- rbind(
  c(0, 0),
  c(0.5, -0.5),
  c(1, 0),
  c(1, -1),
  c(3, -1),
  c(3, 0),
  c(5, -2)
)

synthetic_fit <- fit_multistart(
  model = synthetic_model,
  link = "cauchit",
  starts = synthetic_starts
)

synthetic_paths <- list(
  make_path(
    direction = c(1, 0),
    label = "A. Ray (0,0) + t(1,0)",
    line_type = "solid"
  ),
  make_path(
    direction = c(3, 1),
    label = "B. Ray (0,0) + t(3,1)",
    line_type = "longdash"
  )
)

synthetic_profiles <- build_path_profiles(
  model = synthetic_model,
  paths = synthetic_paths,
  t_grid = seq(0, 10, length.out = 100),
  links = c("logit", "cauchit")
)

synthetic_surface <- build_surface_data(
  model = synthetic_model,
  plot_idx = c(1, 2),
  x_grid = seq(-2, 5, length.out = 150),
  y_grid = seq(-5, 4, length.out = 150),
  links = c("logit", "cauchit"),
  reference_loglik = c(
    logit = NA_real_,
    cauchit = synthetic_fit$loglik
  )
)

synthetic_points <- bind_rows(
  data.frame(
    Model = factor(
      unname(MODEL_LABELS[c("logit", "cauchit")]),
      levels = unname(MODEL_LABELS[c("logit", "cauchit")])
    ),
    x = 0,
    y = 0,
    Type = "Start (0,0)"
  ),
  data.frame(
    Model = factor(
      MODEL_LABELS[["cauchit"]],
      levels = unname(MODEL_LABELS[c("logit", "cauchit")])
    ),
    x = synthetic_fit$par[1],
    y = synthetic_fit$par[2],
    Type = "Finite Max"
  )
)

cone_polygon <- data.frame(
  x = c(0, 5, 5),
  y = c(0, 0, 5 / 3)
)

synthetic_extra_layers <- list(
  geom_polygon(
    data = cone_polygon,
    aes(x = x, y = y),
    inherit.aes = FALSE,
    fill = "grey70",
    alpha = 0.55,
    linewidth = 0.8
  ),
  annotate(
    "segment",
    x = 0, y = 0, xend = 5, yend = 5 / 3,
    color = "white",
    linetype = "dotted",
    linewidth = 0.8
  ),
  annotate(
    "segment",
    x = 0, y = 0, xend = 5, yend = 0,
    color = "white",
    linetype = "solid",
    linewidth = 0.8
  )
)

p_synthetic_profiles <- plot_path_profiles(
  profile_data = synthetic_profiles,
  title = "Likelihood profiles along separating rays"
)

p_synthetic_surface <- plot_profile_surface(
  surface_data = synthetic_surface,
  title = "C. Relative likelihood surfaces",
  subtitle = "White rays match the profiles in panels A and B.",
  x_label = expression(beta[1]),
  y_label = expression(beta[2]),
  breaks = c(
    -Inf, -20, -10, -5, -2, -1, -0.5, -0.2, -0.05, 0
  ),
  points = synthetic_points,
  extra_layers = synthetic_extra_layers
)

plot_synthetic <- p_synthetic_profiles / p_synthetic_surface +
  plot_layout(heights = c(1, 1.5)) +
  plot_annotation(
    title = synthetic_model$title,
    theme = theme(plot.title = element_text(size = 16, face = "bold"))
  )

cat("\n============================================================\n")
cat("Example 1: synthetic Cauchit example\n")
cat("============================================================\n")
cat("Cauchit finite maximum:\n")
print(synthetic_fit$par)
print(synthetic_fit$loglik)

print(plot_synthetic)
ggsave(
  "Rplot25.png",
  plot_synthetic,
  width = 11,
  height = 7,
  dpi = 300
)

# ============================================================
# Example 2 (Supplements: S2.1): quasi-complete separation for rapid links
#
# The data satisfy quasi-complete pairwise separation, but neither
# complete separation nor quasi-one-vs-all separation. Both probit and
# centered complementary log-log nevertheless have finite maxima.
# No figure is needed; this block reproduces all numbers in the
# supplementary analytic example.
# ============================================================

Z_rapid <- array(0, dim = c(2, 3, 2))

Z_rapid[1, 1, ] <- c(2, -1)
Z_rapid[1, 2, ] <- c(2,  0)

Z_rapid[2, 1, ] <- c(2,  1)
Z_rapid[2, 2, ] <- c(2,  3)

rapid_model <- make_model(
  Z = Z_rapid,
  y = c(1L, 2L),
  title = "Quasi-complete separation under rapid links"
)

rapid_direction <- c(1, 0)
S_rapid <- build_structure_matrix(rapid_model)
rapid_structure_products <- drop(S_rapid %*% rapid_direction)

stopifnot(
  isTRUE(all.equal(
    rapid_structure_products,
    c(0, 2, 0, 2),
    tolerance = 1e-12
  ))
)

rapid_starts <- as.matrix(expand.grid(
  x = c(-2, -1, 0, 0.5, 1, 2, 4),
  w = c(-0.5, -0.2, 0, 0.1, 0.2, 0.5)
))

rapid_fit_probit <- fit_multistart(
  model = rapid_model,
  link = "probit",
  starts = rapid_starts
)

rapid_fit_cloglog <- fit_multistart(
  model = rapid_model,
  link = "cloglog",
  starts = rapid_starts
)

rapid_boundary <- function(q) {
  q^2 / ((1 + q) * (1 + q^2))
}

rapid_boundary_fit <- optimize(
  f = function(log_q) rapid_boundary(exp(log_q)),
  interval = c(-20, 20),
  maximum = TRUE,
  tol = 1e-13
)

rapid_q_star <- exp(rapid_boundary_fit$maximum)
rapid_boundary_sup <- rapid_boundary_fit$objective

rapid_witness_probit <- c(1, 1 / 5)
rapid_witness_cloglog <- c(4 / 5, 3 / 20)

rapid_witness_lik_probit <- exp(loglik_model(
  rapid_witness_probit,
  rapid_model,
  "probit"
))

rapid_witness_lik_cloglog <- exp(loglik_model(
  rapid_witness_cloglog,
  rapid_model,
  "cloglog"
))

stopifnot(
  rapid_witness_lik_probit > rapid_boundary_sup,
  rapid_witness_lik_cloglog > rapid_boundary_sup,
  rapid_fit_probit$likelihood > rapid_boundary_sup,
  rapid_fit_cloglog$likelihood > rapid_boundary_sup
)

# Curved paths that approach the maximizing boundary value.
rapid_probit_curve <- data.frame(
  x = c(2, 5, 10, 25, 50)
) %>%
  mutate(
    w = log(rapid_q_star) / (2 * x),
    likelihood = vapply(
      seq_len(n()),
      function(i) {
        exp(loglik_model(
          c(x[i], w[i]),
          rapid_model,
          "probit"
        ))
      },
      numeric(1)
    )
  )

rapid_cloglog_curve <- data.frame(
  x = c(1.5, 2, 3, 4, 5, 6)
) %>%
  mutate(
    w =
      log(rapid_q_star) /
      log(2) *
      exp(-2 * x),
    likelihood = vapply(
      seq_len(n()),
      function(i) {
        exp(loglik_model(
          c(x[i], w[i]),
          rapid_model,
          "cloglog"
        ))
      },
      numeric(1)
    )
  )

cat("\n============================================================\n")
cat("Example 2: quasi-complete rapid-tail example\n")
cat("============================================================\n")

cat("Structure products along v = (1,0):\n")
print(rapid_structure_products)

cat("\nBoundary maximizer q* and boundary supremum:\n")
print(rapid_q_star)
print(rapid_boundary_sup)

cat("\nFinite witness likelihoods:\n")
print(c(
  probit = rapid_witness_lik_probit,
  cloglog = rapid_witness_lik_cloglog
))

cat("\nFinite probit maximum:\n")
print(rapid_fit_probit$par)
print(rapid_fit_probit$loglik)
print(rapid_fit_probit$likelihood)
print(rapid_fit_probit$hessian_eigen)

cat("\nFinite complementary log-log maximum:\n")
print(rapid_fit_cloglog$par)
print(rapid_fit_cloglog$loglik)
print(rapid_fit_cloglog$likelihood)
print(rapid_fit_cloglog$hessian_eigen)

cat("\nProbit curved-path convergence:\n")
print(rapid_probit_curve)

cat("\nComplementary log-log curved-path convergence:\n")
print(rapid_cloglog_curve)

# ============================================================
# Example 3 (Supplements: S2.2): wine data
# ============================================================

make_parallel_adjacent_Z <- function(X, J) {
  n <- nrow(X)
  q <- ncol(X)
  p <- (J - 1L) + q

  Z <- array(0, dim = c(n, J, p))

  for (j in seq_len(J - 1L)) {
    Z[, j, j:(J - 1L)] <- 1
    Z[, j, (J - 1L) + seq_len(q)] <- -(J - j) * X
  }

  Z
}

set.seed(2602)

data("wine", package = "ordinal")

wine$rating3 <- cut(
  as.numeric(as.character(wine$rating)),
  breaks = c(0, 1, 4, 5),
  labels = c("1", "2-4", "5"),
  include.lowest = TRUE,
  ordered_result = TRUE
)

X_wine <- model.matrix(~ temp + contact, data = wine)
X_wine <- X_wine[
  ,
  colnames(X_wine) != "(Intercept)",
  drop = FALSE
]

wine_model <- make_model(
  Z = make_parallel_adjacent_Z(
    X_wine,
    J = nlevels(wine$rating3)
  ),
  y = as.integer(wine$rating3),
  title = "Real-data intermediate plateau: wine bitterness ratings"
)

ray_wine <- c(0, 1, 1, 0)
ray_wine_unit <- ray_wine / sqrt(sum(ray_wine^2))

S_wine <- build_structure_matrix(wine_model)
stopifnot(min(drop(S_wine %*% ray_wine_unit)) >= -1e-12)

wine_starts <- rbind(
  rep(0, wine_model$p),
  ray_wine_unit,
  10 * ray_wine_unit,
  100 * ray_wine_unit,
  matrix(rnorm(40 * wine_model$p, sd = 2), ncol = wine_model$p),
  matrix(rnorm(20 * wine_model$p, sd = 20), ncol = wine_model$p),
  matrix(rnorm(10 * wine_model$p, sd = 80), ncol = wine_model$p)
)

wine_fit <- fit_multistart(
  model = wine_model,
  link = "cauchit",
  starts = wine_starts,
  maxit = 1200L,
  reltol = 1e-9
)

# Boundary along the plotted origin-started ray.
wine_boundary_origin <- -wine_model$n * log(2)

# Boundary calculation over the full wine escape cone.
warm_boundary_max <-
  16 * log(8 / 9) +
  2 * log(1 / 9) +
  13 * log(13 / 18) +
  5 * log(5 / 18)

wine_boundary_loglik <- function(q) {
  if (q <= -1 || q >= 1) {
    return(-Inf)
  }

  5 * log(q + 1) -
    36 * log(q + 2) +
    warm_boundary_max
}

wine_boundary_fit <- optimize(
  f = wine_boundary_loglik,
  interval = c(-1 + 1e-10, 1 - 1e-10),
  maximum = TRUE,
  tol = 1e-12
)

wine_boundary_q <- wine_boundary_fit$maximum
wine_boundary_sup <- wine_boundary_fit$objective

wine_profiles <- build_path_profiles(
  model = wine_model,
  paths = list(
    make_path(
      direction = ray_wine_unit,
      label = "Escaping ray",
      line_type = "solid"
    )
  ),
  t_grid = c(
    seq(0, 25, length.out = 120),
    seq(30, 500, length.out = 100)
  ),
  links = c("logit", "cauchit")
)

wine_nuisance_starts <- function(theta, link) {
  unique(rbind(
    wine_fit$par[1:2],
    c(0, 0),
    c(0, theta[1]),
    c(-theta[1], theta[1])
  ))
}

wine_surface <- build_surface_data(
  model = wine_model,
  plot_idx = c(3, 4),
  x_grid = seq(-5, 55, length.out = 39),
  y_grid = seq(-6, 12, length.out = 39),
  links = c("logit", "cauchit"),
  nuisance_start_builder = wine_nuisance_starts,
  reference_loglik = c(
    logit = NA_real_,
    cauchit = wine_fit$loglik
  )
)

wine_point <- data.frame(
  Model = factor(
    MODEL_LABELS[["cauchit"]],
    levels = unname(MODEL_LABELS[c("logit", "cauchit")])
  ),
  x = wine_fit$par[3],
  y = wine_fit$par[4],
  Type = "Finite Max"
)

p_wine_profiles <- plot_path_profiles(
  profile_data = wine_profiles,
  title = "Likelihood along the escaping ray",
  x_label = "Ray distance t",
  horizontal_lines = data.frame(
    yintercept = wine_boundary_origin
  )
)

p_wine_surface <- plot_profile_surface(
  surface_data = wine_surface,
  title = "Profile likelihood heatmaps",
  subtitle = paste(
    "Thresholds are optimized at each point.",
    "The diamond is the finite Cauchit maximum."
  ),
  x_label = expression(theta[temp]),
  y_label = expression(theta[contact]),
  breaks = c(
    -Inf, -20, -10, -5, -2, -1, -0.5, -0.2,
    -0.1, -0.05, -0.01, 0
  ),
  points = wine_point
)

plot_wine <- p_wine_profiles / p_wine_surface +
  plot_layout(heights = c(0.8, 1.35)) +
  plot_annotation(title = wine_model$title)

cat("\n============================================================\n")
cat("Example 3: wine data\n")
cat("============================================================\n")

cat("Wine-data Cauchit finite maximum:\n")
print(wine_fit$par)
print(wine_fit$loglik)

cat("Wine-data global boundary maximum:\n")
print(wine_boundary_q)
print(wine_boundary_sup)

cat("Wine-data interior-minus-boundary gap:\n")
print(wine_fit$loglik - wine_boundary_sup)

print(plot_wine)
ggsave(
  "Rplot_realdata.png",
  plot_wine,
  width = 11,
  height = 7,
  dpi = 300
)

